An Improvement on the Hotelling $T^2$ Test Using the Ledoit-Wolf Nonlinear Shrinkage Estimator

Hotelling's $T^2$ test is a classical approach for discriminating the means of two multivariate normal samples that share a population covariance matrix. Hotelling's test is not ideal for high-dimensional samples because the eigenvalues of the estimated sample covariance matrix are inconsistent estimators for their population counterparts. We replace the sample covariance matrix with the nonlinear shrinkage estimator of Ledoit and Wolf 2020. We observe empirically for sub-Gaussian data that the resulting algorithm dominates past methods (Bai and Saranadasa 1996, Chen and Qin 2010, and Li et al. 2020) for a family of population covariance matrices that includes matrices with high or low condition number and many or few nontrivial -- i.e., spiked -- eigenvalues.

==> 2022 EUSIPCO (Version 7549) 2/AnomalyDetectors.m <==
clear all
rng(4)

% kappa = 16.3436;


kappa = 1; % go from 1e1 to 1e2 to 1e4 to 1e5
pow = log10(kappa);

%% Load a relatively complicated 352 x 352 covariance matrix
p = 200;
sigmavec = ones(p, 1);
sigmavec(1:40) = 10.^(pow/40*(41-(1:40))); %+ rand(1,p);
Sigma = diag(sigmavec);
sqrtSigma = diag(sqrt(sigmavec)); % form sqrt of Sigma
sigma2 = 1; % exact spectral lower bound of Sigma, needed for direct_kernel
Sigma2 = diag(sigmavec.^2);

%% User-chosen variables
n1 = 200; % number of training samples
n2 = 200;
d = 200;
prtrbtn = zeros(p, 1);
prtrbtn_mag = 1;
% prtrbtn_mag = .75;
% prtrbtn = .75*sigmavec(d); %.025*sigmavec(d)*V(:, d);
num_batches = 1; %22; % aka, the number b, the number of Hotelling-type statistics considered
b = num_batches;


%% Main code
lg = 2000; % number of trials

for l = 1:lg
    disp(l)
    
    prtrbtn = randn(p,1);
    prtrbtn = prtrbtn_mag*prtrbtn/norm(prtrbtn);
    
    %%Compute scores
    Z1 = randn(p,n1); % White noise matrix
    D1 = sqrtSigma*Z1; % Matrix of i.i.d. training data with covariance Sigma
    Z2 = randn(p,n2);
    D2 = sqrtSigma*Z2;
    n = n1 + n2;
    [B0, LW0, DP0, SC0] = mystats(D1, D2, sigma2, Sigma, 0);
    [B1, LW1, DP1, SC1] = mystats(D1+prtrbtn*ones(1, n1), D2, sigma2, Sigma, prtrbtn);
    
    BaiScore0(l) = B0;
    BaiScore1(l) = B1;
    LWscore0(l) = LW0;
    LWscore1(l) = LW1;     
    DPscore0(l) = DP0;
    DPscore1(l) = DP1;
    SCscore0(l) = SC0;
    SCscore1(l) = SC1;
    
  
    
end

%% Test histogram of first subspace energy detector (standardized)
% global myT2local
% figure
% histogram(myT2local, 'Normalization', 'pdf')
% hold on
% x = linspace(-4,4);
% plot(x,1/sqrt(2*pi)*exp(-x.^2/2))

%% Save ROC curves so that they can be plotted in plotROC.m
save perf.mat BaiScore0 BaiScore1 LWscore0 LWscore1 DPscore0 DPscore1 ...
    SCscore0 SCscore1 lg pow p

%% Helper functions
function [BaiScore, LWscore, DPscore, SCscore] = mystats(X1, X2, sigma2, Sigma, mu)
p = size(X1, 1);
    x1avg = mean(X1, 2);
    x2avg = mean(X2, 2);
    n1 = size(X1, 2);
    n2 = size(X2, 2);
    n = n1 + n2;
    myones1 = ones(1, n1);
    myones2 = ones(1, n2);
    matA = (X1-x1avg*myones1)*(X1-x1avg*myones1)' + (X2-x2avg*myones2)*(X2-x2avg*myones2)';
    SC = matA/n;
    
    % Bai
    BaiN = n1+n2-2; % Note: n in Bai's paper is n1 + n2 - 2
    BaiNum = n1*n2*abs((x1avg - x2avg)'*(x1avg - x2avg))/(n1+n2) - trace(SC);
    Bn2 = BaiN^2/((BaiN+2)*(BaiN-1))*(abs(trace(SC^2)) - 1/BaiN*abs(trace(SC))^2);
    BaiDenom = sqrt(2*(BaiN+1)/BaiN*Bn2);
    BaiScore = BaiNum/BaiDenom;
    
    % Ledoit-Wolf
    [U, lam, ~] = svd(SC); % U = eigenvectors of sample covariance
    lam = diag(lam); % lam = nonzero eigenvalues of sample covariance in descending order
    lam = [lam; zeros(p-n,1)]; % lam = eigenvalues of sample covariance
    lwlam = flipud(direct_kernel_005(flipud(lam), p, n, sigma2)); % note: this uses pav
    LWscore = abs((x1avg-x2avg)'*U*diag(lwlam.^(-1))*U'*(x1avg-x2avg));

     %%Optimal Diagonal loading D paul score (DPscore)
%     mylam = ddlam(1, SC, p, n1+n2);
    f = @(mylam) -(trace((SC+mylam*eye(p))^(-1)))^2/trace((SC+mylam*eye(p))^(-2)*Sigma);
    mylam = fminsearch(@(mylam) f(mylam), 1);
    DPscore = abs((x1avg-x2avg)'*(SC+mylam*eye(p))^(-1)*(x1avg-x2avg));
    
    %%sample covariance
    SCscore = abs((x1avg-x2avg)'*SC^(-1)*(x1avg-x2avg));
    
%     %%Max-energy detector
%     mymax = 0;
%     bsize = floor(p/b);
%     mymax = 0;
%     for i=1:b
%         inds = (bsize*(i-1)+1):bsize*i; % range of eigen-indices in batch #i
%         
%         % calculate a normalized Hotelling-type statistic for inds under H0 and keep a running max
%         T2local = myT(bsize, U, inds, x1avg-x2avg, lwlam, n1, n2); % for num_batches=1
% %         if i==1
% %            myT2local(l) = T2local; 
% %         end
%         mymax = max(mymax, T2local); % maybe abs val?
%     end
end

% function out = myT(bsize, U, inds, x, lwlam, n1, n2)
%     out = 1/sqrt(3*bsize)*(n1*n2/(n1+n2)*norm((U(:,inds)'*x)./sqrt(lwlam(inds)))^2 - bsize );
% %     out = 1/sqrt(3*bsize)*(norm((U(:,inds)'*x)./sqrt(lwlam(inds)))^2 - bsize )
% end

% function mylam = ddlam(init_guess, SC, p, N )
%     gam = p/N; % N = n1+n2
%     mF = @(lam) 1/p*trace((SC-lam*eye(p))^(-1));
%     mFprime = @(lam) 1/p*trace((SC-lam*eye(p))^(-2));
%     Theta1 = @(lam) (1-lam*mF(-lam))/(1-gam*(1-lam*mF(-lam)));
%     Theta2 = @(lam) (1-lam*mF(-lam))/(1-gam*(1-lam*mF(-lam)))^3 - lam*(mF(-lam)-lam*mFprime(-lam))/(1-gam*(1-lam*mF(-lam)))^4;
%     rho0 = @(lam) mF(lam);
%     rho1 = @(lam) Theta1(-lam);
%     rho2 = @(lam) (1+gam*Theta1(-lam))*(1/p*trace(SC)+lam*rho1(lam));
%     f = @(lam) 1/(gam*Theta2(lam))^(1/2)*(rho1(-lam) + rho2(-lam) + rho0(-lam));
%     curmax = f(.1);
%     mylam = .1;
%     for x = mylam:.1:5
%         if f(x) > curmax
%             curmax = f(x)
%             mylam = x;
%         end
%     end
% %     argmin(thingtomax(.1:.1:5))
% %     mylam = fminsearch(, init_guess);
% end


==> 2022 EUSIPCO (Version 7549) 2/PlotStandardizedT2.m <==
% Run PiecewiseTest.m first ... T^{J_1} are computed at each iteration for
% each point on ROC ... then saved for final point on ROC.

figure('DefaultAxesFontSize', 16)
h = histogram(myT0s, 'Normalization', 'pdf');
hold on
x = linspace(-4, 4);
axis([-4 4 0 .55]);
plot(x, 1/sqrt(2*pi)*exp(-x.^2/2), 'LineWidth', 1.5)
lg = legend('Values of Proposed Detector', 'Standard normal', 'interpreter', 'latex');
yl = ylabel('Probability density', 'interpreter', 'latex');
xl = xlabel('Value', 'interpreter', 'latex');
mytitle = title('Histogram of Proposed Detector Under $\mathcal{H}_0$', 'interpreter', 'latex');
lg.FontSize = 16;
xl.FontSize = 18;
yl.FontSize = 18;
mytitle.FontSize = 20;


==> 2022 EUSIPCO (Version 7549) 2/plotROClog.m <==
clear all
load perf.mat

%% Generate points on ROC curves
% tB = -9 + 10.^linspace(0,log10(17));
tB = -1 + min(BaiScore0) + 10.^linspace(0,log10(max(BaiScore1)+1));

for j=1:length(tB)
    xsb(j) = sum(BaiScore0 > tB(j))/lg;
    ysb(j) = sum(BaiScore1 > tB(j))/lg;
end

% tLW = linspace(1.5,2.6);
% tLW = linspace(0, 4);
% tLW = -1 + 10.^linspace(0,log10(5));
stLWscore0 = 1/sqrt(3*p)*(LWscore0 - p);
stLWscore1 = 1/sqrt(3*p)*(LWscore1 - p);
minLW = min(min(stLWscore0), min(stLWscore1));
maxLW = max(max(stLWscore0), max(stLWscore1));
% tLW = -1 + min(stWscore0) + 10.^linspace(0,log10(max(stLWscore1)+1));
sttLW = linspace(minLW, maxLW);

for j=1:length(sttLW)
    xsr(j) = sum(stLWscore0 > sttLW(j))/lg;
    ysr(j) = sum(stLWscore1 > sttLW(j))/lg;
end

% tDP = linspace(.8,1.6);
% tDP = linspace(0, 1); % for p = 200
% tDP = -1 + 10.^linspace(0,log10(2));
tDP = -1 + min(DPscore0) + 10.^linspace(0,log10(max(DPscore1)+1));


for j=1:length(tDP)
    xsdp(j) = sum(DPscore0 > tDP(j))/lg;
    ysdp(j) = sum(DPscore1 > tDP(j))/lg;
end

% tSC = linspace(0,9);
% tSC = -1 + 10.^linspace(0,log10(10));
tSC = -1 + min(SCscore0) + 10.^linspace(0,log10(max(SCscore1)+1));

for j=1:length(tSC)
    xsc(j) = sum(SCscore0 > tSC(j))/lg;
    ysc(j) = sum(SCscore1 > tSC(j))/lg;
end

%% plot figures
xmin = .001;
xmax = .2;
mymarkersize = 10;
figure('DefaultAxesFontSize', 16)
semilogx(xsr, ysr, 'r-o', 'LineWidth', 2,'Markersize',mymarkersize)
hold on
semilogx(xsdp, ysdp, 'g--+', 'LineWidth', 2, 'MarkerSize', mymarkersize)
semilogx(xsb, ysb, 'b--*', 'LineWidth', 2, 'MarkerSize', mymarkersize)
semilogx(xsc, ysc, 'c--', 'LineWidth', 3, 'MarkerSize', mymarkersize)
xl = xlabel('$P_{FA}$','interpreter', 'latex');
xl.FontSize = 18;
yl = ylabel('$P_D$', 'interpreter', 'latex');
yl.FontSize = 18;
lg = legend('Proposed method', 'Diagonal loading', 'Bai-Saranadasa', 'Hotelling', 'Location', 'east', 'interpreter', 'latex');
lg.FontSize = 16;
titlestr = sprintf('Average Detection Performance, $P=%d$', pow);
mytitle = title(titlestr, 'interpreter', 'latex');
mytitle.FontSize = 20;
axis([xmin xmax 0 1])
% xticks([xmin xmax])
% xticklabels({'0.002', '0.5'})

==> AnomalyDetectors.m <==
clear all
rng(4)

% kappa = 16.3436;


kappa = 1; % go from 1e1 to 1e2 to 1e4 to 1e5
pow = log10(kappa);

%% Load a relatively complicated 352 x 352 covariance matrix
p = 200;
sigmavec = ones(p, 1);
sigmavec(1:40) = 10.^(pow/40*(41-(1:40))); %+ rand(1,p);
Sigma = diag(sigmavec);
sqrtSigma = diag(sqrt(sigmavec)); % form sqrt of Sigma
sigma2 = 1; % exact spectral lower bound of Sigma, needed for direct_kernel
Sigma2 = diag(sigmavec.^2);

%% User-chosen variables
n1 = 200; % number of training samples
n2 = 200;
d = 200;
prtrbtn = zeros(p, 1);
prtrbtn_mag = 1;
% prtrbtn_mag = .75;
% prtrbtn = .75*sigmavec(d); %.025*sigmavec(d)*V(:, d);
num_batches = 1; %22; % aka, the number b, the number of Hotelling-type statistics considered
b = num_batches;


%% Main code
lg = 2000; % number of trials

for l = 1:lg
    disp(l)
    
    prtrbtn = randn(p,1);
    prtrbtn = prtrbtn_mag*prtrbtn/norm(prtrbtn);
    
    %%Compute scores
    Z1 = randn(p,n1); % White noise matrix
    D1 = sqrtSigma*Z1; % Matrix of i.i.d. training data with covariance Sigma
    Z2 = randn(p,n2);
    D2 = sqrtSigma*Z2;
    n = n1 + n2;
    [B0, LW0, DP0, SC0] = mystats(D1, D2, sigma2, Sigma, 0);
    [B1, LW1, DP1, SC1] = mystats(D1+prtrbtn*ones(1, n1), D2, sigma2, Sigma, prtrbtn);
    
    BaiScore0(l) = B0;
    BaiScore1(l) = B1;
    LWscore0(l) = LW0;
    LWscore1(l) = LW1;     
    DPscore0(l) = DP0;
    DPscore1(l) = DP1;
    SCscore0(l) = SC0;
    SCscore1(l) = SC1;
    
  
    
end

%% Test histogram of first subspace energy detector (standardized)
% global myT2local
% figure
% histogram(myT2local, 'Normalization', 'pdf')
% hold on
% x = linspace(-4,4);
% plot(x,1/sqrt(2*pi)*exp(-x.^2/2))

%% Save ROC curves so that they can be plotted in plotROC.m
save perf.mat BaiScore0 BaiScore1 LWscore0 LWscore1 DPscore0 DPscore1 ...
    SCscore0 SCscore1 lg pow p

%% Helper functions
function [BaiScore, LWscore, DPscore, SCscore] = mystats(X1, X2, sigma2, Sigma, mu)
p = size(X1, 1);
    x1avg = mean(X1, 2);
    x2avg = mean(X2, 2);
    n1 = size(X1, 2);
    n2 = size(X2, 2);
    n = n1 + n2;
    myones1 = ones(1, n1);
    myones2 = ones(1, n2);
    matA = (X1-x1avg*myones1)*(X1-x1avg*myones1)' + (X2-x2avg*myones2)*(X2-x2avg*myones2)';
    SC = matA/n;
    
    % Bai
    BaiN = n1+n2-2; % Note: n in Bai's paper is n1 + n2 - 2
    BaiNum = n1*n2*abs((x1avg - x2avg)'*(x1avg - x2avg))/(n1+n2) - trace(SC);
    Bn2 = BaiN^2/((BaiN+2)*(BaiN-1))*(abs(trace(SC^2)) - 1/BaiN*abs(trace(SC))^2);
    BaiDenom = sqrt(2*(BaiN+1)/BaiN*Bn2);
    BaiScore = BaiNum/BaiDenom;
    
    % Ledoit-Wolf
    [U, lam, ~] = svd(SC); % U = eigenvectors of sample covariance
    lam = diag(lam); % lam = nonzero eigenvalues of sample covariance in descending order
    lam = [lam; zeros(p-n,1)]; % lam = eigenvalues of sample covariance
    lwlam = flipud(direct_kernel_005(flipud(lam), p, n, sigma2)); % note: this uses pav
    LWscore = abs((x1avg-x2avg)'*U*diag(lwlam.^(-1))*U'*(x1avg-x2avg));

     %%Optimal Diagonal loading D paul score (DPscore)
%     mylam = ddlam(1, SC, p, n1+n2);
    f = @(mylam) -(trace((SC+mylam*eye(p))^(-1)))^2/trace((SC+mylam*eye(p))^(-2)*Sigma);
    mylam = fminsearch(@(mylam) f(mylam), 1);
    DPscore = abs((x1avg-x2avg)'*(SC+mylam*eye(p))^(-1)*(x1avg-x2avg));
    
    %%sample covariance
    SCscore = abs((x1avg-x2avg)'*SC^(-1)*(x1avg-x2avg));
    
%     %%Max-energy detector
%     mymax = 0;
%     bsize = floor(p/b);
%     mymax = 0;
%     for i=1:b
%         inds = (bsize*(i-1)+1):bsize*i; % range of eigen-indices in batch #i
%         
%         % calculate a normalized Hotelling-type statistic for inds under H0 and keep a running max
%         T2local = myT(bsize, U, inds, x1avg-x2avg, lwlam, n1, n2); % for num_batches=1
% %         if i==1
% %            myT2local(l) = T2local; 
% %         end
%         mymax = max(mymax, T2local); % maybe abs val?
%     end
end

% function out = myT(bsize, U, inds, x, lwlam, n1, n2)
%     out = 1/sqrt(3*bsize)*(n1*n2/(n1+n2)*norm((U(:,inds)'*x)./sqrt(lwlam(inds)))^2 - bsize );
% %     out = 1/sqrt(3*bsize)*(norm((U(:,inds)'*x)./sqrt(lwlam(inds)))^2 - bsize )
% end

% function mylam = ddlam(init_guess, SC, p, N )
%     gam = p/N; % N = n1+n2
%     mF = @(lam) 1/p*trace((SC-lam*eye(p))^(-1));
%     mFprime = @(lam) 1/p*trace((SC-lam*eye(p))^(-2));
%     Theta1 = @(lam) (1-lam*mF(-lam))/(1-gam*(1-lam*mF(-lam)));
%     Theta2 = @(lam) (1-lam*mF(-lam))/(1-gam*(1-lam*mF(-lam)))^3 - lam*(mF(-lam)-lam*mFprime(-lam))/(1-gam*(1-lam*mF(-lam)))^4;
%     rho0 = @(lam) mF(lam);
%     rho1 = @(lam) Theta1(-lam);
%     rho2 = @(lam) (1+gam*Theta1(-lam))*(1/p*trace(SC)+lam*rho1(lam));
%     f = @(lam) 1/(gam*Theta2(lam))^(1/2)*(rho1(-lam) + rho2(-lam) + rho0(-lam));
%     curmax = f(.1);
%     mylam = .1;
%     for x = mylam:.1:5
%         if f(x) > curmax
%             curmax = f(x)
%             mylam = x;
%         end
%     end
% %     argmin(thingtomax(.1:.1:5))
% %     mylam = fminsearch(, init_guess);
% end


==> PlotStandardizedT2.m <==
% Run PiecewiseTest.m first ... T^{J_1} are computed at each iteration for
% each point on ROC ... then saved for final point on ROC.

figure('DefaultAxesFontSize', 16)
h = histogram(myT0s, 'Normalization', 'pdf');
hold on
x = linspace(-4, 4);
axis([-4 4 0 .55]);
plot(x, 1/sqrt(2*pi)*exp(-x.^2/2), 'LineWidth', 1.5)
lg = legend('Values of Proposed Detector', 'Standard normal', 'interpreter', 'latex');
yl = ylabel('Probability density', 'interpreter', 'latex');
xl = xlabel('Value', 'interpreter', 'latex');
mytitle = title('Histogram of Proposed Detector Under $\mathcal{H}_0$', 'interpreter', 'latex');
lg.FontSize = 16;
xl.FontSize = 18;
yl.FontSize = 18;
mytitle.FontSize = 20;


==> plotROClog.m <==
clear all
load perf.mat

%% Generate points on ROC curves
% tB = -9 + 10.^linspace(0,log10(17));
tB = -1 + min(BaiScore0) + 10.^linspace(0,log10(max(BaiScore1)+1));

for j=1:length(tB)
    xsb(j) = sum(BaiScore0 > tB(j))/lg;
    ysb(j) = sum(BaiScore1 > tB(j))/lg;
end

% tLW = linspace(1.5,2.6);
% tLW = linspace(0, 4);
% tLW = -1 + 10.^linspace(0,log10(5));
stLWscore0 = 1/sqrt(3*p)*(LWscore0 - p);
stLWscore1 = 1/sqrt(3*p)*(LWscore1 - p);
minLW = min(min(stLWscore0), min(stLWscore1));
maxLW = max(max(stLWscore0), max(stLWscore1));
% tLW = -1 + min(stWscore0) + 10.^linspace(0,log10(max(stLWscore1)+1));
sttLW = linspace(minLW, maxLW);

for j=1:length(sttLW)
    xsr(j) = sum(stLWscore0 > sttLW(j))/lg;
    ysr(j) = sum(stLWscore1 > sttLW(j))/lg;
end

% tDP = linspace(.8,1.6);
% tDP = linspace(0, 1); % for p = 200
% tDP = -1 + 10.^linspace(0,log10(2));
tDP = -1 + min(DPscore0) + 10.^linspace(0,log10(max(DPscore1)+1));


for j=1:length(tDP)
    xsdp(j) = sum(DPscore0 > tDP(j))/lg;
    ysdp(j) = sum(DPscore1 > tDP(j))/lg;
end

% tSC = linspace(0,9);
% tSC = -1 + 10.^linspace(0,log10(10));
tSC = -1 + min(SCscore0) + 10.^linspace(0,log10(max(SCscore1)+1));

for j=1:length(tSC)
    xsc(j) = sum(SCscore0 > tSC(j))/lg;
    ysc(j) = sum(SCscore1 > tSC(j))/lg;
end

%% plot figures
xmin = .001;
xmax = .2;
mymarkersize = 10;
figure('DefaultAxesFontSize', 16)
semilogx(xsr, ysr, 'r-o', 'LineWidth', 2,'Markersize',mymarkersize)
hold on
semilogx(xsdp, ysdp, 'g--+', 'LineWidth', 2, 'MarkerSize', mymarkersize)
semilogx(xsb, ysb, 'b--*', 'LineWidth', 2, 'MarkerSize', mymarkersize)
semilogx(xsc, ysc, 'c--', 'LineWidth', 3, 'MarkerSize', mymarkersize)
xl = xlabel('$P_{FA}$','interpreter', 'latex');
xl.FontSize = 18;
yl = ylabel('$P_D$', 'interpreter', 'latex');
yl.FontSize = 18;
lg = legend('Proposed method', 'Diagonal loading', 'Bai-Saranadasa', 'Hotelling', 'Location', 'east', 'interpreter', 'latex');
lg.FontSize = 16;
titlestr = sprintf('Average Detection Performance, $P=%d$', pow);
mytitle = title(titlestr, 'interpreter', 'latex');
mytitle.FontSize = 20;
axis([xmin xmax 0 1])
% xticks([xmin xmax])
% xticklabels({'0.002', '0.5'})
